Irksome: Automating Runge--Kutta time-stepping for finite element methods

While implicit Runge--Kutta methods possess high order accuracy and important stability properties, implementation difficulties and the high expense of solving the coupled algebraic system at each time step are frequently cited as impediments. We present IIrksome, a high-level library for manipulating UFL (Unified Form Language) expressions of semidiscrete variational forms to obtain UFL expressions for the coupled Runge--Kutta stage equations at each time step. Irksome works with the Firedrake package to enable the efficient solution of the resulting coupled algebraic systems. Numerical examples confirm the efficacy of the software and our solver techniques for various problems.

==> reduce_stuff.py <==
factor = 10

for fl in ["reference_6.csv", "results_2_0.00125.dat"]:
    with open(fl) as f:
        with open(fl+".reduced", "w") as g:
            for i, line in enumerate(f.readlines()):
                if i % factor == 0:
                    g.write(line)


